Preconditioned iterative solvers for constrained high-order implicit shock tracking methods

High-order implicit shock tracking (fitting) is a class of high-order numerical methods that use numerical optimization to simultaneously compute a high-order approximation to a conservation law solution and align elements of the computational mesh with non-smooth features. This alignment ensures that non-smooth features are perfectly represented by inter-element jumps and high-order basis functions approximate smooth regions of the solution without nonlinear stabilization, which leads to accurate approximations on traditionally coarse meshes. In this work, we devise a family of preconditioners for the saddle point linear system that defines the step toward optimality at each iteration of the optimization solver so Krylov solvers can be effectively used. Our preconditioners integrate standard preconditioners from constrained optimization with popular preconditioners for discontinuous Galerkin discretizations such as block Jacobi, block incomplete LU factorizations with minimum discarded fill reordering, and p-multigrid. Thorough studies are performed using two inviscid compressible flow problems to evaluate the effectivity of each preconditioner in this family and their sensitivity to critical shock tracking parameters such as the mesh and Hessian regularization, linearization state, and resolution of the solution space.

==> _dat/matMult.m <==
clear all
% Define symbolic variables and matricesBxx_inv

Buu = symmatrix('Buu'); Bxx = symmatrix('Bxx'); Bxu = symmatrix('Bxu');
Jx = symmatrix('Jx'); Ju = symmatrix('Ju'); 
n=1;
Z=sym(zeros(n));
I=sym(eye(n));
Ju_inv=inv(Ju);
Bxx_inv = inv(Bxx);

% Define the two matrices
matrix1 = [-Ju_inv*Jx * Bxx_inv * -Jx'*Ju_inv', -Ju_inv*Jx * Bxx_inv, Ju_inv;
           Bxx_inv * -Jx'*Ju_inv', Bxx_inv, Z;
           Ju_inv.', Z, Z];

matrix2 = [Buu, Bxu, Ju';
           Bxu', Bxx, Jx';
           Ju, Jx, Z];

% Perform symbolic matrix multiplication
result = symmatrix2sym(matrix1 * matrix2);

% Display the result
disp(result)


==> _img/simplemesh.m <==

% %% create mesh
% % Define the coordinates of the nodes of the triangle
% xcg = [0, 0; 1, 0; 0, 1]';
% 
% % Define the connectivity of the triangle (element-to-node connectivity)
% e2vcg = [1, 2, 3]';
% 
% % Define the boundary information (optional, can be left empty for this example)
% e2bnd = [];
% 
% % Call the create_mesh function to create the mesh
% msh = create_mesh('simp', xcg, e2vcg, e2bnd);
% porder_msh=1;
% msh=create_smesh_hcube('simp', [-1, 1; 0, 1], [2,2], porder_msh);
% viz_fcnsp_msh([], msh, [], vizoptions(2, 'plt_edges', true));

a = 1;
b = sqrt(3)/2*a;
n1 = [-b, a/2];
n1 = n1 / norm(n1);
n2 = [b, a/2];
v1 = [-a/4, b/2];
v2 = [-v1(1), v1(2)];
v3 = [v1(1), -v1(2)];
v4 = -v1;
xcg = [-a/2, 0; a/2, 0; 0, b; 0, -b; v1 + b*n1; v2 + b*n2; v3 - b*n2; v4 - b*n1; -a/2, 2*b; a/2, 2*b]';
e2vcg = [1, 2, 1, 2, 4, 2, 5, 6, 3;
    2, 1, 3, 6, 1, 4, 3, 10, 10;
    3, 4, 5, 3, 7, 8, 9, 3, 9];
msh = create_mesh('simp', xcg, e2vcg, ones(3, size(e2vcg,2)));

opts = vizoptions(msh.ndim);
opts.plt_elemnum=true;
opts.plt_nodenum=true;
opts.plt_nodes=true; 
opts.pltsty_nodenum= {'Color' 'blue' 'FontSize'  45};
opts.pltsty_elemnum= {'Color' 'red' 'FontSize'  45};
opts.plt_vizmsh=true;
%opts.pltsty_node={'r.'  'markersize'  [20]};
viz_fcnsp_msh([], msh,[],opts);
axis off

%% prolongation of mesh


%% dRdX sparsity plot
nf = size(msh.e2e, 2);
nelem = size(msh.e2vcg, 2);
nnodes=size(msh.xcg,2);
spdRdX=zeros(nnodes,nelem); %nodes times (nblks x blksz)
for e=1:nelem
    nds = msh.e2vcg(:,e); % get elem nodes
    spdRdX(nds,e)=1;
    for f=1:nf %loop over faces
        ep=msh.e2e(1,f,e);
        if isnan(ep), continue; end
        nds = msh.e2vcg(:,ep); % get elem nodes
        spdRdX(nds,e)=1;
    end
end
% Creating file to be written to
write_matrix_to_file(spdRdX,'dRdX.txt')

%% Bxx sparsity plot
sBxx=spdRdX*spdRdX';
sBxx(sBxx>0)=1;
% Creating file to be written to
write_matrix_to_file(sBxx,'Bxx.txt')
%% extract first grade neighbours (dRdU)
nf = size(msh.e2e, 2);
nelem = size(msh.e2vcg, 2);
Neighs = eye(nelem);
for e=1:nelem
    for f=1:nf
        ep=msh.e2e(1,f,e);
        if isnan(ep), continue; end
        Neighs(e,ep)=1;
    end
end
% Creating file to be written to
write_matrix_to_file(Neighs,'dR0.txt')

%% extract second grade neighbours (Buu)
Neighs2=Neighs'*Neighs;
Neighs2(Neighs2>0)=1;
write_matrix_to_file(Neighs2,'Buu.txt')

function write_matrix_to_file(matrix, filename)
% WRITE_MATRIX_TO_FILE Write a matrix to a text file.
% Inputs:
%   matrix: The matrix to be written.
%   filename: The name of the text file.

% Open the file for writing
fileID = fopen(filename, 'w');

% Get the size of the matrix
[rows, cols] = size(matrix);

% Write each element of the matrix to the file
for i = 1:rows
    for j = 1:cols
        fprintf(fileID, '%d', matrix(i, j));
        if j < cols
            fprintf(fileID, '   ');
        else
            fprintf(fileID, '\n');
        end
    end
end

% Close the file
fclose(fileID);

end

==> _img/simplemeshProlRest.m <==
close all

% plot options
opts = vizoptions(2);
opts.plt_nodenum=true;
opts.plt_nodes=true; 
opts.pltsty_nodenum= {'Color' 'blue' 'FontSize'  45};
opts.pltsty_elemnum= {'Color' 'red' 'FontSize'  45};

%pol deg of initial mesh
p=2;

%starting mesh
xcg0 = [-1,0;1,0;0,1]';
e2vcg0 = [1;    2;    3]; 
[xcg, e2vcg] = change_mesh_porder('simp', xcg0, e2vcg0, p);

%change two nodes and recreat mesh
xcg(:,2)=[-0.8,0.6];
xcg(:,5)=[0.2,0.6];
msh = create_mesh('simp', xcg, e2vcg, ones(3, size(e2vcg,2)));

%plot high order mesh with changed nodes
viz_fcnsp_msh([], msh,[],opts);
axis off

%go back to p=1;
[xcg, e2vcg] = change_mesh_porder('simp', xcg, e2vcg, 1);
msh = create_mesh('simp', xcg, e2vcg, ones(3, size(e2vcg,2)));

%plot high order mesh with changed nodes
viz_fcnsp_msh([], msh,[],opts);
axis off

%go back to p=2;
[xcg, e2vcg] = change_mesh_porder('simp', xcg, e2vcg, 2);
msh = create_mesh('simp', xcg, e2vcg, ones(3, size(e2vcg,2)));

%plot high order mesh with standard nodes
viz_fcnsp_msh([], msh,[],opts);
axis off




==> _py/mk_eulerii2d_cylinder_geom.py <==
import numpy as np
import math

from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
#xy = [[0, 0], [0.5, 0], [1.5, 0.25], [2.5, 0], [5, 0], 
#      [5, 1.5], [0, 1.5], [0, 0]]



xy=[[0,-1],[0,-8],[-4,-8],[-4,8],[0,8],[0,1]]
# Number of points to add on the half circle
num_points = 50

# Calculate points on the half circle and append them to xy
for i in range(num_points):
    angle =  math.pi * (float(i) / num_points) + 0.5*math.pi
    x = math.cos(angle)
    y = math.sin(angle)
    xy.append([x, y])

xy = np.array(xy).T
gridline = [[-4, 1], [0, 1]]
gridline = np.array(gridline).T

# Create figure and axes
xmin, xmax = np.min(xy[0, :]), np.max(xy[0, :])
ymin, ymax = np.min(xy[1, :]), np.max(xy[1, :])
dx, dy = xmax-xmin, ymax-ymin
dxy = max(dx, dy)

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={gray}',
           'axis x line*=bottom',
           'axis y line*=left',
           width='0.7\\textwidth',
           xtick = '{-4.0,0.0}',
           ytick = '{-8.0,0.0,1.0, 8.0}',
           xmin=xmin-0.1*dx, xmax=xmax+0.1*dx,
           ymin=ymin-0.05*dy, ymax=ymax+0.05*dy,
           parent=fig)

# Draw outer boundary and shade
Line(xy[0, :], xy[1, :], fill=black30white, opacity=0.6, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(xy[0, 0:2], xy[1, 0:2], 'thick', color='red', 
     parent=ax, label='line:cyl:outlet')
Line(xy[0, 1:3], xy[1, 1:3], 'thick', color='black',
     parent=ax, label='line:cyl:wall')
Line(xy[0, 2:4], xy[1, 2:4], 'thick', color='blue',
     parent=ax, label='line:cyl:inlet')
Line(xy[0, 3:5], xy[1, 3:5], 'thick', color='black',
     parent=ax, label='line:cyl:wall')
Line(xy[0, 4:6], xy[1, 4:6], 'thick', color='red',
     parent=ax, label='line:cyl:outlet')
Line(gridline[0, [0, 1]], gridline[1, [0, 1]], 'dashed', color='gray',
    parent=ax)
Line(xy[0, 5:-1], xy[1, 5:-1], 'thick', color='black',
     parent=ax, label='line:cyl:wall')
Line(xy[0, [-1,-2]],xy[1, [-1, -2]], 'thick', color='black',
     parent=ax, label='line:cyl:wall')
Line(xy[0, [0, -1]],xy[1, [0, -1]], 'thick', color='black',
     parent=ax, label='line:cyl:wall')


# Write files, compile, and view
write_tex(fig, fname_prefix='eulerii2d_cylndr_geom', view=True)
cleanup_compile('eulerii2d_cylndr_geom')


==> _py/mk_eulerii2d_diamond0_geom.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
xy = [[0, 0], [0.5, 0], [1.5, 0.25], [2.5, 0], [5, 0], 
      [5, 1.5], [0, 1.5], [0, 0]]
xy = np.array(xy).T
gridline = [[0, 0.25], [1.5, 0.25]]
gridline = np.array(gridline).T

# Create figure and axes
xmin, xmax = np.min(xy[0, :]), np.max(xy[0, :])
ymin, ymax = np.min(xy[1, :]), np.max(xy[1, :])
dx, dy = xmax-xmin, ymax-ymin
dxy = max(dx, dy)

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={gray}',
           'axis x line*=bottom',
           'axis y line*=left',
           width='0.7\\textwidth',
           xtick = '{0.0, 0.5, 1.5, 2.5, 5.0}',
           ytick = '{0.0, 0.25, 1.5}',
           xmin=xmin-0.1*dx, xmax=xmax+0.1*dx,
           ymin=ymin-0.1*dy, ymax=ymax+0.1*dy,
           parent=fig)

# Draw outer boundary and shade
Line(xy[0, :], xy[1, :], fill=black30white, opacity=0.6, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(xy[0, 0:5], xy[1, 0:5], 'thick', color='black', 
     parent=ax, label='line:diamond:wall')
Line(xy[0, [4, 5]], xy[1, [4, 5]], 'thick', color='red',
     parent=ax, label='line:diamond:outlet')
Line(xy[0, [5, 6]], xy[1, [5, 6]], 'thick', color='black',
     parent=ax, label='line:diamond:wall')
Line(xy[0, [6, 7]], xy[1, [6, 7]], 'thick', color='blue',
     parent=ax, label='line:diamond:inlet')
Line(gridline[0, [0, 1]], gridline[1, [0, 1]], 'dashed', color='gray',
     parent=ax)

# Write files, compile, and view
write_tex(fig, fname_prefix='eulerii2d_diamond0_geom', view=True)
cleanup_compile('eulerii2d_diamond0_geom')


==> _py/mk_eulerii2d_plots.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

################################### Diamond ####################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
## Load data
dat0 = np.load('../../simulations/_dat/eulerii2d_diamond0_M2nref0p2q2_hist0.npz')
dat1 = np.load('../../simulations/_dat/eulerii2d_diamond0_M2nref0p2q2_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,100,200}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=205, ymin=6e-8, ymax=2e1,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax1, label='line:R0')
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

# Plot objective residuals
ax2 = Axes('axis', xtick='{0,100,200}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=205, ymin=6e-4, ymax=20,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')
Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
     mark_repeat=10, parent=ax2, label='line:R1msh')

# Plot numerical parameters
ax3 = Axes('axis', xtick='{0,100,200}', xmin=-5, xmax=205,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat1['alpha'][0, :], 'black', 'solid', parent=ax3, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed', parent=ax3, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot', parent=ax3, label='line:kappa')
    
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulerii2d_diamond0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_plots.py <==
import numpy as np
import pandas as pandas
from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

#from post_util import *

def plot_KappaGamma( dat,ax,N,Xname,mrep=1,msz=0.6):
     xRowName= dat[Xname].to_numpy()
     # Predefined styles
     mo1='{solid, thin}'
     o_square = Linestyle(mark='square', mark_size=msz, mark_options=mo1)
     asterisk = Linestyle(mark='asterisk', mark_size=msz, mark_options=mo1)
     line_types = [
          'solid'
    "dashed",
    "dotted",
    "dash dot",
    "dash dot dot",
     "densely dashed",
    "densely dotted",
    "densely dash dot",
    "densely dash dot dot",
    'solid',
    "loosely dashed",
    "loosely dotted",
    "loosely dash dot",
    "loosely dash dot dot"
     ]

     # For Kappa
     Line(xRowName, dat['Kappa'].to_numpy(), 'green', line_types[1], asterisk,
          mark_repeat=mrep, parent=ax, label='line:Kappa')
     # For BILU
     Line(xRowName, dat['Lambda'].to_numpy(), 'purple', line_types[2], o_square,
          mark_repeat=mrep, parent=ax, label='line:Gamma')
     # For BJ
     #Line(xRowName, dat['nCells'].to_numpy(), 'blue', line_types[3], o_triangle,
     #     mark_repeat=mrep, parent=ax, label='line:nCells')

def plot_Residuals( dat,ax,N,Xname,mrep=1,msz=0.6):
     xRowName= dat[Xname].to_numpy()
     # Predefined styles
     #Full	neigh(BUU)	neigh(BUU) without BUX	blkdiag(BUU)
     mo1='{solid, thin}'
     o_circle = Linestyle(mark='o', mark_size=msz, mark_options=mo1)
     o_square = Linestyle(mark='square', mark_size=msz, mark_options=mo1)
     o_pentagon = Linestyle(mark='pentagon', mark_size=msz, mark_options=mo1)
     o_triangle = Linestyle(mark='triangle', mark_size=msz, mark_options=mo1)
     line_types = [
          'solid'
    "dashed",
    "dotted",
    "dash dot",
    "dash dot dot",
     "densely dashed",
    "densely dotted",
    "densely dash dot",
    "densely dash dot dot",
    'solid',
    "loosely dashed",
    "loosely dotted",
    "loosely dash dot",
    "loosely dash dot dot"
     ]

     # For A0
     Line(xRowName, dat['Full'].to_numpy(), 'black', line_types[1], o_circle,
          mark_repeat=mrep, parent=ax, label='line:Full')
     # For BILU
     Line(xRowName, dat['neigh(BUU)'].to_numpy(), 'red', line_types[2], o_square,
          mark_repeat=mrep, parent=ax, label='line:neigh(BUU)')
     # For BJ
     Line(xRowName, dat['neigh(BUU) without BUX'].to_numpy(), 'blue', line_types[3], o_pentagon,
          mark_repeat=mrep, parent=ax, label='line:neigh(BUU) without BUX')
     # For BJ_ILU
     Line(xRowName, dat['blkdiag(BUU)'].to_numpy(), 'blue', line_types[4], o_triangle,
          mark_repeat=mrep, parent=ax, label='line:blkdiag(BUU)')
     

# Plotting routine
#Kappa,A0p0,BILUp0,BJp0,A0,BILU,BJ,BJ_ILU,BILU_ILU,BJ_ILUp0,BILU_ILUp0
def plot_allPrec( dat,ax,N,Xname,mrep=1,msz=0.6):
     xRowName= dat[Xname].to_numpy()
     # Predefined styles
     mo1='{solid, thin}'
     mo2='{fill=none, thin}'
     dot = Linestyle(mark='*', mark_size=msz, mark_options=mo1)
     square = Linestyle(mark='square*', mark_size=msz, mark_options=mo1)
     pentagon = Linestyle(mark='pentagon*', mark_size=msz, mark_options=mo1)
     triangle = Linestyle(mark='triangle*', mark_size=msz, mark_options=mo1)
     asterisk = Linestyle(mark='asterisk*', mark_size=msz, mark_options=mo1)
     o_dot = Linestyle(mark='*', mark_size=msz, mark_options=mo1)
     o_circle = Linestyle(mark='o', mark_size=msz, mark_options=mo1)
     o_square = Linestyle(mark='square', mark_size=msz, mark_options=mo1)
     o_pentagon = Linestyle(mark='pentagon', mark_size=msz, mark_options=mo1)
     o_triangle = Linestyle(mark='triangle', mark_size=msz, mark_options=mo1)
     o_asterisk = Linestyle(mark='x', mark_size=msz, mark_options=mo1)
     line_types = [
          'solid'
    "dashed",
    "dotted",
    "dash dot",
    "dash dot dot",
     "densely dashed",
    "densely dotted",
    "densely dash dot",
    "densely dash dot dot",
    'solid',
    "loosely dashed",
    "loosely dotted",
    "loosely dash dot",
    "loosely dash dot dot"
     ]

     # For A0
     Line(xRowName, dat['A0'].to_numpy(), 'black', line_types[1], o_circle,
          mark_repeat=mrep, parent=ax, label='line:A0')
     # For BILU
     Line(xRowName, dat['BILU'].to_numpy(), 'red', line_types[2], o_square,
          mark_repeat=mrep, parent=ax, label='line:BILU')
     # For BJ
     Line(xRowName, dat['BJ'].to_numpy(), 'blue', line_types[3], o_pentagon,
          mark_repeat=mrep, parent=ax, label='line:BJ')
     # For BJ_ILU
     Line(xRowName, dat['BJ_ILU'].to_numpy(), 'blue', line_types[4], o_triangle,
          mark_repeat=mrep, parent=ax, label='line:BJ_ILU')
     # For BILU_ILU
     Line(xRowName, dat['BILU_ILU'].to_numpy(), 'red', line_types[5], triangle,
          mark_repeat=mrep, parent=ax, label='line:BILU_ILU')
               # For A0p0
     Line(xRowName, dat['A0p0'].to_numpy(), 'black', line_types[6], dot,
          mark_repeat=mrep, parent=ax, label='line:A0p0') 
     # For BILUp0
     Line(xRowName, dat['BILUp0'].to_numpy(), 'red', line_types[7], square,
          mark_repeat=mrep, parent=ax, label='line:BILUp0')
     # For BJp0
     Line(xRowName, dat['BJp0'].to_numpy(), 'blue', line_types[8], pentagon,
          mark_repeat=mrep, parent=ax, label='line:BJp0')
     # For BJ_ILUp0
     #Line(xRowName, dat['BJ_ILUp0'].to_numpy(), 'green', line_types[9], triangle,
     #     mark_repeat=mrep, parent=ax, label='line:BJ_ILUp0')
     # For BILU_ILUp0
     #Line(xRowName, dat['BILU_ILUp0'].to_numpy(), 'purple', line_types[10], asterisk,
     #     mark_repeat=mrep, parent=ax, label='line:BILU_ILUp0')
     

# #########################################################################################################################################################
# #########################################################################################################################################################
# #########################################################################################################################################################
# ################################# ISQP vs SQP ##########################################################################################################
# path='..\_dat\ISQP'
# fig = Figure()
# grpsty = '{group size = 2 by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
# grpplt = Groupplot(group_style=grpsty, parent=fig)
# for i in {0,1}:
#      dat0= pandas.read_csv(path+'\R'+str(i)+'elr_cyl.csv', delimiter= ',',header=0)
#      N = dat0['Iteration'].shape    
#      ax1 = Axes('axis', xtick='',xlabel='{SQP Iteration ($z_k$)}',
#            xmin=1e-8, xmax=100, ymin=0, ymax=100,ytick='{0.0001,0.01,1,100}',ylabel='{$\Vert R'+str(i)+'\Vert$}',ymode='log', width='0.5\\textwidth', parent=grpplt)
#      plot_Residuals(dat0,ax1,N,'Iteration')

# fname_prefix = 'elr_cyl_ISQP'
# write_tex(fig, fname_prefix=fname_prefix, view=True)
# cleanup_compile(fname_prefix)

  #########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################
################################################### EveryStateStudy ######################################################################################


# fig = Figure()
# grpsty = '{group size = 2 by 2, horizontal sep = 1.4cm, vertical sep = 1cm}'
# grpplt = Groupplot(group_style=grpsty, parent=fig)
# dat0= pandas.read_csv('..\_dat\EveryStateStudy\StS_elr_cyl_AllIt_orgLam.csv', delimiter= ';',header=0)
# N = dat0['Iteration'].shape    
# ax1 = Axes('axis', xtick='{0,50,100}', xlabel='',
#           xmin=-5, xmax=105, ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.5\\textwidth', parent=grpplt)
# plot_allPrec(dat0,ax1,N,'Iteration',mrep=2,msz=0.7)

# ###############                     elr_dmnd            ##########################
# dat0= pandas.read_csv('..\_dat\EveryStateStudy\StS_elr_dnmd_AllIt_orgLam.csv', delimiter= ';',header=0)
# N = dat0['Iteration'].shape    
# ax1 = Axes('axis', xtick='{0,150,300}', xlabel='',
#           xmin=-5, xmax=305, ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.5\\textwidth', parent=grpplt)
# plot_allPrec(dat0,ax1,N,'Iteration',mrep=3,msz=0.7)



# dat0= pandas.read_csv('..\_dat\EveryStateStudy\StS_elr_cyl_LamKap.csv', delimiter= ';',header=0)
# N = dat0['Iteration'].shape    
# ax1 = Axes('axis', xtick='{0,50,100}', xlabel='{SQP Iteration ($k$)}',
#           xmin=-5, xmax=105, ymin=0, ymax=5,ytick='{0,0.001,0.01,0.1,1,10}',ymode='log', width='0.5\\textwidth', parent=grpplt)
# plot_KappaGamma( dat0,ax1,N,'Iteration',mrep=1,msz=0.6)


# dat0= pandas.read_csv('..\_dat\EveryStateStudy\StS_elr_dmnd_LamKap.csv', delimiter= ';',header=0)
# ax1 = Axes('axis', xtick='{0,150,300}', xlabel='{SQP Iteration ($k$)}',
#           xmin=-5, xmax=305, ymin=0, ymax=5,ytick='{0,0.001,0.01,0.1,1,10}',ymode='log', width='0.5\\textwidth', parent=grpplt)
# plot_KappaGamma( dat0,ax1,N,'Iteration',mrep=1,msz=0.6)


# # Write TikZ file, corresponding TeX file, compile, and view PDF
# #fname_prefix = 'elr_dmnd_StS'
# fname_prefix = 'elr_EStS'
# write_tex(fig, fname_prefix=fname_prefix, view=True)
# cleanup_compile(fname_prefix)

#########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################
################################################### PStudy ##############################################################################
it_values = [1, 50, 100]
lam_values = [ '0001','01']
fig = Figure()
path='..\_dat\PStudy'
grpsty = '{group size = '+str(len(it_values))+' by '+str(len(lam_values))+', horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
count=len(lam_values)
for lam in lam_values:
     for it in it_values:
          dat0= pandas.read_csv(path+'\PS_elr_cyl_lam'+ lam+'_it'+str(it)+'.csv', delimiter= ';',header=0)
          N = dat0['polDeg'].shape    
          if count>1:
               xt='{0,1,2,3,4}'
               xl=''
          else:
               xt='{0,1,2,3,4}'
               xl='{pol. degree ($p$)}'
          ax1 = Axes('axis', xtick=xt, xlabel=xl,
               xmin=-0.25, xmax=4.25, ymin=0, ymax=1100,ytick='{100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
          
          plot_allPrec(dat0,ax1,N,'polDeg')
     count=count-1
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix = 'elr_cyl_PS'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

#########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################it_values = [1, 75, 150]
################################# KappaStudy ######################################
###############                     elr_cyl             ##########################
##### First row, plotting cylinder case ####
# file paths cyl
xtk='{1e-7,1e-4,1e-1,100}'
it_values = [1, 50, 100]
fig = Figure()
path='..\_dat\KappaStudy'
grpsty = '{group size = '+str(len(it_values))+' by 2, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
for it in it_values:
     dat0= pandas.read_csv(path+'\KS_elr_cyl_lam01_it'+str(it)+'.csv', delimiter= ';',header=0)
     N = dat0['Kappa'].shape    
     ax1 = Axes('axis', xtick=xtk, xlabel='',
           xmin=1e-8, xmax=1000,xmode='log', ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax1,N,'Kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix = 'elr_cyl_KS'
#write_tex(fig, fname_prefix=fname_prefix, view=True)
#cleanup_compile(fname_prefix)

###############                     elr_dmnd            ##########################
# file paths cyl
it_values = [1,  150,300]
#fig = Figure()
#grpsty = '{group size = '+str(len(it_values))+' by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
#grpplt = Groupplot(group_style=grpsty, parent=fig)
for it in it_values:
     dat0= pandas.read_csv(path +'\KS_elr_dmnd_lam01_it'+str(it)+'.csv', delimiter= ';',header=0)
     N = dat0['Kappa'].shape    
     ax1 = Axes('axis', xtick=xtk, xlabel='{$\kappa$}',
           xmin=1e-8, xmax=1000,xmode='log', ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax1,N,'Kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix = 'elr_KS'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

#########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################
################################# StateStudy ######################################
###############                     elr_cyl             ##########################
lam_values = ['0001','001','01']
fig = Figure()
grpsty = '{group size = '+str(len(lam_values))+' by 2, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
for lam in lam_values:
     dat0= pandas.read_csv('..\_dat\StateStudy\StS_elr_cyl_lam'+lam+'_kap000001.csv', delimiter= ';',header=0)
     N = dat0['SQP Iteration'].shape    
     ax1 = Axes('axis', xtick='{0,50,100}', xlabel='',
           xmin=-5, xmax=105, ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax1,N,'SQP Iteration')

# Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix = 'elr_cyl_StS'
#write_tex(fig, fname_prefix=fname_prefix, view=True)
#cleanup_compile(fname_prefix)
###############                     elr_dmnd            ##########################

#lam_values = [ '0001', '001','1']
#fig = Figure()
#grpsty = '{group size = '+str(len(lam_values))+' by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
#grpplt = Groupplot(group_style=grpsty, parent=fig)
for lam in lam_values:
     dat0= pandas.read_csv('..\_dat\StateStudy\StS_elr_dnmd_lam'+lam+'_kap000001.csv', delimiter= ';',header=0)
     N = dat0['SQP Iteration'].shape    
     ax1 = Axes('axis', xtick='{0,150,300}', xlabel='{SQP Iteration ($k$)}',
           xmin=-5, xmax=305, ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax1,N,'SQP Iteration')

# Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix = 'elr_dmnd_StS'
fname_prefix = 'elr_StS'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



 #########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################
################################################### GridStudy ##############################################################################
it_values = [1, 50, 100]
lam_values = [ '0001','01']
fig = Figure()
path='..\_dat\GridStudy'
grpsty = '{group size = '+str(len(it_values))+' by '+str(len(lam_values))+', horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
count=len(lam_values)
for lam in lam_values:
     for it in it_values:
          dat0= pandas.read_csv(path+'\GS_elr_cyl_lam'+ lam+'_it'+str(it)+'.csv', delimiter= ';',header=0)
          N = dat0['NumCells'].shape    
          if count>1:
               xt='{100,1000}'
               xl=''
          else:
               xt='{100,1000}'
               xl='{$\#$Elements ($ \\vert \Ecal_h \\vert$)}'
          ax1 = Axes('axis', xtick=xt, xlabel=xl,
               xmin=60, xmax=1550,xmode='log', ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
          
          plot_allPrec(dat0,ax1,N,'NumCells')
     count=count-1
fname_prefix = 'elr_cyl_GS'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

#########################################################################################################################################################
#########################################################################################################################################################
#########################################################################################################################################################
################################# GammaStudy ######################################
###############                     elr_cyl             ##########################
it_values = [1, 50, 100]
xtk='{1e-10,1e-7,1e-4,1e-1,10}'
fig = Figure()
path='..\_dat\LambdaStudy'
grpsty = '{group size = '+str(len(it_values))+' by 2, horizontal sep = 1.4cm, vertical sep = 1cm}'
#grpsty = '{group size = '+str(len(it_values))+' by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

for it in it_values:
     dat0= pandas.read_csv(path+'\LS_elr_cyl_it'+str(it)+'.csv', delimiter= ';',header=0)
     N = dat0['Lambda'].shape    
     ax1 = Axes('axis', xtick=xtk, xlabel='',
          xmin=-5, xmax=105,xmode='log', ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax1,N,'Lambda')

# Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix = 'elr_cyl_LS'
#write_tex(fig, fname_prefix=fname_prefix, view=True)
#cleanup_compile(fname_prefix)




###############                     elr_dnmd             ##########################
it_values = [1,  150,300]
#fig = Figure()
path='..\_dat\LambdaStudy'
#grpsty = '{group size = '+str(len(it_values))+' by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
#grpplt = Groupplot(group_style=grpsty, parent=fig)
for it in it_values:
     dat0= pandas.read_csv(path+'\LS_elr_dnmd_it'+str(it)+'.csv', delimiter= ';',header=0)
     N = dat0['Lambda'].shape    
     ax2 = Axes('axis', xtick=xtk, xlabel='{$\gamma$}',
           xmin=-5, xmax=105,xmode='log', ymin=0, ymax=1100,ytick='{0,10,100,1000}',ymode='log', width='0.33\\textwidth', parent=grpplt)
     plot_allPrec(dat0,ax2,N,'Lambda')

# Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix = 'elr_dnmd_LS'
fname_prefix = 'elr_LS'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

